A second-order, discretely well-balanced finite volume scheme for Euler equations with gravity

We present a well-balanced, second order, Godunov-type finite volume scheme for compressible Euler equations with gravity. By construction, the scheme admits a discrete stationary solution which is a second order accurate approximation to the exact stationary solution. Such a scheme is useful for problems involving complex equations of state and/or hydrostatic solutions which are not known in closed form expression. No \'a priori knowledge of the hydrostatic solution is required to achieve the well-balanced property. The performance of the scheme is demonstrated on several test cases in terms of preservation of hydrostatic solution and computation of small perturbations around a hydrostatic solution.

==> eigenvalues.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7345,        237]
NotebookOptionsPosition[      7017,        220]
NotebookOutlinePosition[      7371,        236]
CellTagsIndexPosition[      7328,        233]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["p", "e"], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Rho]", "e"], "R", " ", 
     SubscriptBox["T", "e"]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "a", " ", 
     SuperscriptBox[
      SubscriptBox["T", "e"], "4"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"R", " ", 
    SubscriptBox["T", "e"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    RowBox[{"R", " ", 
     SubscriptBox["\[Rho]", "e"]}], "+", 
    RowBox[{"4", "a", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["T", "e"], "3"], "/", "3"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"A", "/", 
    RowBox[{"(", 
     RowBox[{"\[Gamma]", "-", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    RowBox[{"R", " ", 
     RowBox[{
      SubscriptBox["\[Rho]", "e"], "/", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "-", "1"}], ")"}]}]}], "+", 
    RowBox[{"4", "a", " ", 
     SuperscriptBox[
      SubscriptBox["T", "e"], "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["E", "e"], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Rho]", "e"], "R", " ", 
     RowBox[{
      SubscriptBox["T", "e"], "/", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "-", "1"}], ")"}]}]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox[
      SubscriptBox["T", "e"], "4"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Am", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       SubscriptBox["\[Rho]", "e"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "/", 
        SubscriptBox["\[Rho]", "e"]}], ",", "0", ",", 
       RowBox[{"B", "/", 
        SubscriptBox["\[Rho]", "e"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["E", "e"], "+", 
          SubscriptBox["p", "e"], "-", 
          RowBox[{"C1", " ", 
           SubscriptBox["\[Rho]", "e"]}]}], ")"}], "/", "D1"}], ",", "0"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Eigenvalues", "[", "Am", "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.625223456585453*^9, 3.625223755452428*^9}, {
  3.6252237953155117`*^9, 3.625223898105172*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         SubscriptBox["T", "e"]], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", 
            SubsuperscriptBox["T", "e", "9"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "2"], " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", 
              RowBox[{"15", " ", "\[Gamma]"}]}], ")"}], " ", 
            SubsuperscriptBox["T", "e", "6"], " ", 
            SubscriptBox["\[Rho]", "e"]}], "+", 
           RowBox[{"12", " ", "a", " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"3", " ", "\[Gamma]"}]}], ")"}], " ", 
            SubsuperscriptBox["T", "e", "3"], " ", 
            SubsuperscriptBox["\[Rho]", "e", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["R", "3"], " ", "\[Gamma]", " ", 
            SubsuperscriptBox["\[Rho]", "e", "3"]}]}], ")"}]}]}], ")"}], "/", 
      
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SqrtBox[
         SubscriptBox["\[Rho]", "e"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
           SubsuperscriptBox["T", "e", "3"]}], "+", 
          RowBox[{"R", " ", 
           SubscriptBox["\[Rho]", "e"]}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       SubscriptBox["T", "e"]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"64", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", 
         SubsuperscriptBox["T", "e", "9"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "2"], " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", 
           RowBox[{"15", " ", "\[Gamma]"}]}], ")"}], " ", 
         SubsuperscriptBox["T", "e", "6"], " ", 
         SubscriptBox["\[Rho]", "e"]}], "+", 
        RowBox[{"12", " ", "a", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "\[Gamma]"}]}], ")"}], " ", 
         SubsuperscriptBox["T", "e", "3"], " ", 
         SubsuperscriptBox["\[Rho]", "e", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["R", "3"], " ", "\[Gamma]", " ", 
         SubsuperscriptBox["\[Rho]", "e", "3"]}]}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SqrtBox[
       SubscriptBox["\[Rho]", "e"]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         SubsuperscriptBox["T", "e", "3"]}], "+", 
        RowBox[{"R", " ", 
         SubscriptBox["\[Rho]", "e"]}]}], ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.625223800412683*^9, {3.625223838474964*^9, 3.62522389908753*^9}}]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{Automatic, -6}, {Automatic, 41}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2480, 83, 177, "Input"],
Cell[3063, 107, 3938, 110, 200, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> radiation/.ipynb_checkpoints/hydrostatic-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "from scipy.optimize import newton"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "ac  = 7.5657307e-16 # Radiation constant\n",
    "R   = 300.0         # Gas constant\n",
    "gam = 1.4           # Ratio of specific heats"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x113760250>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW0AAAEKCAYAAADZ8ATAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nFBElbRGRIvL/Af1TeN/bEGPvAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113f79950>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def radpre(T):\n",
    "    return ac*T**4/3.0\n",
    "\n",
    "def temperature(x):\n",
    "    return 1.0e6 * (1.0 + x)\n",
    "\n",
    "xmin, xmax = 0.0, 1.0\n",
    "n = 100\n",
    "x = np.linspace(xmin, xmax, n)\n",
    "T = temperature(x)\n",
    "pr  = radpre(T)\n",
    "# We take gas pressure = radiation pressure\n",
    "rho = pr/(R*T)\n",
    "pg = rho*R*T\n",
    "pex = pg + pr\n",
    "# Gravitational potential\n",
    "phi = -8.0*R*T\n",
    "\n",
    "plt.subplot(1,2,1)\n",
    "plt.plot(x, rho)\n",
    "plt.title('Density')\n",
    "plt.subplot(1,2,2)\n",
    "plt.plot(x, pex)\n",
    "plt.title('Pressure');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quadrature to compute hydrostatic solution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def logavg(a, b):\n",
    "    xi = b/a\n",
    "    f = (xi - 1.0) / (xi + 1.0)\n",
    "    u = f * f\n",
    "    if (u < 1.0e-2):\n",
    "        u2 = u * u\n",
    "        u3 = u2 * u\n",
    "        FF = 1.0 + u/3.0 + u2/5.0 + u3/7.0\n",
    "    else:\n",
    "        FF = log(xi)/2.0/f\n",
    "    return 0.5*(a+b)/FF\n",
    "\n",
    "def foo(p, p1, T1, T2, phi1, phi2):\n",
    "    beta1 = (1.0 - radpre(T1)/p1)/R\n",
    "    beta2 = (1.0 - radpre(T2)/p)/R\n",
    "    theta = logavg( T1/beta1, T2/beta2 )\n",
    "    psi = -(phi2 - phi1)/theta\n",
    "    return p*np.exp(-psi) - p1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x113f79710>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW0AAAEGCAYAAACuMsS7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nel0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113f79410>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p = 0*x\n",
    "p[0] = pex[0]\n",
    "for i in range(1,len(p)):\n",
    "    fun = lambda pp: foo(pp,p[i-1],T[i-1],T[i],phi[i-1],phi[i])\n",
    "    p[i] = newton(fun, p[i-1])\n",
    "plt.plot(x,p,x,pex)\n",
    "plt.legend((\"Discrete\",\"Exact\"));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> radiation/hydro.py <==
import numpy as np
from matplotlib import pyplot as plt

a = 7.5657307e-16
R = 300.0

def radpre(T):
    return a*T**4/3.0

def logavg(a, b):
    return (a - b)/(log(a) - log(b))

def foo(p, p1, T1, T2, phi1, phi2):
    beta1 = radpre(T1)/p1
    beta2 = radpre(T2)/p
    theta = logavg( T1/beta1, T2/beta2 )
    psi = (phi2 - phi1)/theta
    return p*np.exp(-psi) - pi

def temperature(x):
    return 1.0e8 * (1.0 + x)

xmin, xmax = 0.0, 1.0
n = 100
x = np.linspace(xmin, xmax, n)
T = temperature(x)
pr  = radpre(T)
rho = pr/(R*T)
pg = rho*R*T
p = pg + pr

plt.plot(x, rho)
plt.plot(x, p)
plt.show()


==> radiation/hydrostatic.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "from scipy.optimize import newton"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "ac  = 7.5657307e-16 # Radiation constant\n",
    "R   = 300.0         # Gas constant\n",
    "gam = 1.4           # Ratio of specific heats"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x113760250>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW0AAAEKCAYAAADZ8ATAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nFBElbRGRIvL/Af1TeN/bEGPvAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113f79950>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def radpre(T):\n",
    "    return ac*T**4/3.0\n",
    "\n",
    "def temperature(x):\n",
    "    return 1.0e6 * (1.0 + x)\n",
    "\n",
    "xmin, xmax = 0.0, 1.0\n",
    "n = 100\n",
    "x = np.linspace(xmin, xmax, n)\n",
    "T = temperature(x)\n",
    "pr  = radpre(T)\n",
    "# We take gas pressure = radiation pressure\n",
    "rho = pr/(R*T)\n",
    "pg = rho*R*T\n",
    "pex = pg + pr\n",
    "# Gravitational potential\n",
    "phi = -8.0*R*T\n",
    "\n",
    "plt.subplot(1,2,1)\n",
    "plt.plot(x, rho)\n",
    "plt.title('Density')\n",
    "plt.subplot(1,2,2)\n",
    "plt.plot(x, pex)\n",
    "plt.title('Pressure');"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quadrature to compute hydrostatic solution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def logavg(a, b):\n",
    "    xi = b/a\n",
    "    f = (xi - 1.0) / (xi + 1.0)\n",
    "    u = f * f\n",
    "    if (u < 1.0e-2):\n",
    "        u2 = u * u\n",
    "        u3 = u2 * u\n",
    "        FF = 1.0 + u/3.0 + u2/5.0 + u3/7.0\n",
    "    else:\n",
    "        FF = log(xi)/2.0/f\n",
    "    return 0.5*(a+b)/FF\n",
    "\n",
    "def foo(p, p1, T1, T2, phi1, phi2):\n",
    "    beta1 = (1.0 - radpre(T1)/p1)/R\n",
    "    beta2 = (1.0 - radpre(T2)/p)/R\n",
    "    theta = logavg( T1/beta1, T2/beta2 )\n",
    "    psi = -(phi2 - phi1)/theta\n",
    "    return p*np.exp(-psi) - p1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x113f79710>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW0AAAEGCAYAAACuMsS7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nel0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113f79410>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "p = 0*x\n",
    "p[0] = pex[0]\n",
    "for i in range(1,len(p)):\n",
    "    fun = lambda pp: foo(pp,p[i-1],T[i-1],T[i],phi[i-1],phi[i])\n",
    "    p[i] = newton(fun, p[i-1])\n",
    "plt.plot(x,p,x,pex)\n",
    "plt.legend((\"Discrete\",\"Exact\"));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [default]",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

